Spark-0: Scaling Spatially Aligned Tactile Pretraining for Robot Dexterous Manipulation

Generalist robot policies benefit from large-scale visual pretraining but often struggle with contact-rich dexterous manipulation, where force, compliance, and incipient slip are hard to observe from images. We present Spark-0, a spatially aligned vision-tactile-language-action (VTLA) model that uses touch in two complementary ways. During pretraining, image-space contact maps derived from tactile gloves, together with features from a frozen 3D geometry teacher, supervise the visual tokens; these objectives are removed at inference. In parallel, a tactile pathway encodes regional force histories and 3D taxel states to condition the action expert. A single checkpoint therefore supports both vision-only and tactile-conditioned deployment. To scale this supervision, we build HumanTouch, a 1,000-hour dataset of full-hand tactile human manipulation, and pretrain Spark-0 on it together with egocentric video, robot data, and simulation. We also release SparkArena, which pairs vision-only simulated tasks with tactile-conditioned real-robot tasks on one dexterous embodiment. Spark-0 achieves the highest mean success rate on both SparkArena tracks and ranks first on all eight aggregate metrics of the Ego Humanoid Manipulation Benchmark. Compared with vision-only pretraining on the same data and compute with touch discarded, retaining the touch of 1,000 hours of HumanTouch raises vision-only success on Ego Humanoid from 52.5% to 71.7%, and success on SparkArena-Real, where touch is also used at deployment, from 44.0% to 52.0%, indicating that touch serves not only as a policy input but also as scalable supervision for dexterous visuomotor pretraining. The Website is available at: https://xsparkai.com/Spark-0.

==> figure/teaser_src/make_teaser.py <==
"""Spark-0 teaser in the visual language of figure/architecture.pdf.

Drawn on an 11in canvas and placed at \\textwidth (5.5in), so every font size
below is roughly halved in the paper; keep body text >= 9pt.

All three panels share the horizontal bands TOP / MID / BOT so that rows line
up across the figure.

Usage (needs poppler's pdftoppm, matplotlib>=3.8, pillow):
    python figure/teaser_src/make_teaser.py     # writes figure/teaser.pdf
"""

import subprocess
import tempfile
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch
from PIL import Image

HERE = Path(__file__).resolve().parent
FIG = HERE.parent
OUT = FIG / "teaser.pdf"
TMP = Path(tempfile.mkdtemp())

plt.rcParams.update({
    "font.family": "Arial",
    "mathtext.fontset": "stix",
    "pdf.fonttype": 42,
})

# Sampled from figure/architecture.pdf.
BLUE = "#316FF3"
BLUE_M = "#9DAEE4"
PURPLE = "#8059DE"
PURPLE_M = "#C9B6F2"
PURPLE_LL = "#E4DAFA"
PURPLE_L = "#F3EEFE"
BORDER = "#D2DBEC"
PANEL_BG = "#FBFCFF"
INK = "#171A2C"
TITLE = "#2A2F45"
GREY = "#7381AB"
DASH = "#AEB8CE"

# Success rate (%); EgoVLA rows average seen/unseen.
# table/spark_arena.tex, table/egovla_bench_summary.tex
BENCH = [
    ("SparkArena-Sim", [("Spark-0", 36.90), ("StarVLA", 26.29),
                        ("π0.5", 26.00), ("GR00T", 14.00)]),
    ("Ego Humanoid · Short", [("Spark-0", 78.46), ("EgoVLA", 73.45),
                        ("GR00T", 55.60), ("π0.5", 40.38)]),
    ("Ego Humanoid · Long", [("Spark-0", 64.99), ("VITRA", 39.85),
                       ("π0.5", 17.66), ("GR00T", 1.28)]),
]
# Spark-0 pretrained with 0 / 100 / 1k unique tactile hours, matched RGB + compute.
SCALING = ("Tactile Scaling", [("1k h", 71.72), ("100 h", 59.42), ("0 h", 52.45)])

# ---------------------------------------------------------------- grid
W, H = 11.0, 4.3
GAP = 0.22
PANEL_Y0, PANEL_Y1 = 0.06, H - 0.44
PAD = 0.16
CONTENT_Y0, CONTENT_Y1 = PANEL_Y0 + PAD, PANEL_Y1 - PAD
TOP = (2.42, CONTENT_Y1)
MID = (1.42, 2.24)
BOT = (CONTENT_Y0, 1.22)
LABEL_Y = TOP[0] + 0.22

WA, WB = 3.2, 3.95
PA = 0.06
PB = PA + WA + GAP
PC = PB + WB + GAP
WC = W - 0.06 - PC


def raster(pdf_name, dpi=300):
    stem = TMP / f"{pdf_name}-{dpi}"
    subprocess.run(["pdftoppm", "-png", "-r", str(dpi), "-singlefile",
                    str(FIG / pdf_name), str(stem)], check=True)
    return Image.open(f"{stem}.png").convert("RGB")


fig = plt.figure(figsize=(W, H))
bg = fig.add_axes([0, 0, 1, 1])
bg.set_xlim(0, W)
bg.set_ylim(0, H)
bg.axis("off")


def ax_at(x, y, w, h):
    return fig.add_axes([x / W, y / H, w / W, h / H])


def text(x, y, s, size=10, color=INK, weight="normal", ha="center", va="center", **kw):
    return bg.text(x, y, s, fontsize=size, color=color, weight=weight, ha=ha, va=va,
                   zorder=20, **kw)


def rbox(x, y, w, h, fc, ec="none", lw=1.0, ls="-", r=0.08, z=3, alpha=1.0):
    p = FancyBboxPatch((x, y), w, h, boxstyle=f"round,pad=0,rounding_size={r}",
                       fc=fc, ec=ec, lw=lw, ls=ls, zorder=z, alpha=alpha)
    bg.add_patch(p)
    return p


def shadow(x, y, w, h, r=0.08, z=2, strength=1.0):
    for i in range(7):
        g = 0.012 * (i + 1)
        rbox(x - g, y - g - 0.025, w + 2 * g, h + 2 * g, "#1E2A50", r=r + g, z=z,
             alpha=0.018 * strength)


def arrow(p0, p1, color=PURPLE, lw=1.5, ls="-", ms=10, z=6):
    bg.add_patch(FancyArrowPatch(p0, p1, arrowstyle="-|>", mutation_scale=ms, color=color,
                                 lw=lw, ls=ls, zorder=z, shrinkA=0, shrinkB=0))


TOK, TOK_GAP = 0.13, 0.045


def tokens(cx, cy, colors, s=TOK, gap=TOK_GAP, z=8):
    """Row of rounded token squares centred on (cx, cy); 'o#hex' = outlined."""
    total = len(colors) * s + (len(colors) - 1) * gap
    x = cx - total / 2
    for i, c in enumerate(colors):
        outline = c.startswith("o")
        col = c[1:] if outline else c
        rbox(x + i * (s + gap), cy - s / 2, s, s, "white" if outline else col, col,
             lw=1.2, r=0.03, z=z)


def image(img, cx, cy, w, h):
    a = ax_at(cx - w / 2, cy - h / 2, w, h)
    a.imshow(img, aspect="auto", interpolation="lanczos")
    a.axis("off")


def fit(img, box_w, box_h):
    """Largest (w, h) with the image's aspect ratio inside box_w x box_h."""
    ih, iw = img.shape[:2]
    s = min(box_w / iw, box_h / ih)
    return iw * s, ih * s


def stacked(imgs, cx, cy, w, h, off=0.06):
    """Offset card stack centred on (cx, cy); last image is the front card."""
    n = len(imgs)
    x0 = cx - (w + (n - 1) * off) / 2
    y0 = cy - (h + (n - 1) * off) / 2
    for i, img in enumerate(imgs):
        k = n - 1 - i
        x, y = x0 + k * off, y0 + k * off
        rbox(x - 0.025, y - 0.025, w + 0.05, h + 0.05, "white", BORDER, lw=1.5, r=0.06, z=5)
        a = ax_at(x, y, w, h)
        im = a.imshow(img, aspect="auto", interpolation="lanczos")
        clip = FancyBboxPatch((0, 0), 1, 1, boxstyle="round,pad=0,rounding_size=0.05",
                              transform=a.transAxes, fc="none", ec="none")
        a.add_patch(clip)
        im.set_clip_path(clip)
        a.axis("off")


def panel(x, w, title, note=None):
    shadow(x, PANEL_Y0, w, PANEL_Y1 - PANEL_Y0, r=0.12, z=0, strength=0.8)
    rbox(x, PANEL_Y0, w, PANEL_Y1 - PANEL_Y0, PANEL_BG, BORDER, lw=1.1, r=0.12, z=1)
    text(x + 0.02, H - 0.22, title, 14, TITLE, "bold", ha="left")
    if note:
        text(x + w - 0.02, H - 0.22, note, 9.5, GREY, ha="right")


def knockout_white(rgb, thresh=246):
    alpha = np.where(rgb.min(axis=2) >= thresh, 0, 255).astype(np.uint8)
    return np.dstack([rgb, alpha])


# ---------------------------------------------------------------- assets
ds = raster("dataset.pdf")
tw, th = ds.width / 20, ds.height / 6


def tile(c, r, aspect=4 / 3):
    x, y = int(c * tw) + 4, int(r * th) + 4
    w = int(tw) - 8
    h = int(w / aspect)
    y += (int(th) - 8 - h) // 2
    return np.asarray(ds.crop((x, y, x + w, y + h)))


cm = np.asarray(raster("contact_map.pdf"))
hand = knockout_white(cm[:, cm.shape[1] // 2:])

arch = raster("architecture.pdf", dpi=400)
k = arch.width / 2428 * (1214 / 1024)
da3 = knockout_white(np.asarray(arch.crop(tuple(int(v * k) for v in (28, 106, 222, 256)))))
tmap = knockout_white(np.asarray(arch.crop(tuple(int(v * k) for v in (250, 106, 438, 256)))))

# ================================================================ (a) data
panel(PA, WA, "(a) HumanTouch Pretraining")
x0, x1 = PA + PAD, PA + WA - PAD
cw = x1 - x0

img_cy = (LABEL_Y + 0.17 + TOP[1]) / 2
img_h = TOP[1] - (LABEL_Y + 0.17)
left_cx, right_cx = x0 + cw * 0.3, x0 + cw * 0.79
front_h = img_h - 2 * 0.06 - 0.06
stacked([tile(11, 2), tile(6, 2), tile(1, 0)], left_cx, img_cy, front_h * 4 / 3, front_h)
text(left_cx, LABEL_Y, "Multi-view RGB", 10.5, INK, "bold")
hw, hh = fit(hand, cw * 0.4, img_h)
image(hand, right_cx, img_cy, hw, hh)
text(right_cx, LABEL_Y, "Full-hand Touch", 10.5, INK, "bold")

chip_gap = 0.1
chip_w = (cw - 2 * chip_gap) / 3
for i, (num, lab) in enumerate([("1,000 h", "tactile data"), ("100+", "tasks"),
                                 ("32", "operators")]):
    cx = x0 + i * (chip_w + chip_gap)
    rbox(cx, MID[0], chip_w, MID[1] - MID[0], PURPLE_L, r=0.08)
    mid = (MID[0] + MID[1]) / 2
    text(cx + chip_w / 2, mid + 0.12, num, 15, PURPLE, "bold")
    text(cx + chip_w / 2, mid - 0.17, lab, 9.5, GREY, "bold")

rbox(x0, BOT[0], cw, BOT[1] - BOT[0], "white", BORDER, lw=1.0, r=0.08)
ix0, ix1 = x0 + 0.14, x1 - 0.14
text(ix0, BOT[1] - 0.22, "Pretraining mixture", 10, INK, "bold", ha="left")
text(ix1, BOT[1] - 0.22, "1.9k h", 10, GREY, "bold", ha="right")
mix = [PURPLE] * 10 + [BLUE_M] * 7 + [BLUE] * 3
mix_s = 0.1
mix_gap = (ix1 - ix0 - len(mix) * mix_s) / (len(mix) - 1)
tokens((ix0 + ix1) / 2, (BOT[0] + BOT[1]) / 2 + 0.02, mix, s=mix_s, gap=mix_gap)
legend = [(PURPLE, "Touch"), (BLUE_M, "Egocentric"), (BLUE, "Robot / Sim")]
slot = (ix1 - ix0) / 3
for i, (col, lab) in enumerate(legend):
    lx = ix0 + i * slot
    rbox(lx, BOT[0] + 0.19, 0.09, 0.09, col, r=0.02, z=8)
    text(lx + 0.14, BOT[0] + 0.235, lab, 9, GREY, ha="left")

# ================================================================ (b) model
panel(PB, WB, "(b) Spark-0: Two Roles of Touch")
x0, x1 = PB + PAD, PB + WB - PAD
lw_ = 2.0
lx0, lx1 = x0, x0 + lw_
rx0, rx1 = lx1 + 0.42, x1
lcx, rcx = (lx0 + lx1) / 2, (rx0 + rx1) / 2

# role 1: train-only visual alignment
rbox(lx0, TOP[0], lw_, TOP[1] - TOP[0], "white", DASH, lw=1.3, ls=(0, (4, 3)), r=0.1)
text(lcx, TOP[1] - 0.16, "Where contact occurs", 10.5, PURPLE, "bold")
thumb_cy = (LABEL_Y + 0.15 + TOP[1] - 0.3) / 2
tw_, th_ = fit(da3, lw_ * 0.43, TOP[1] - 0.3 - LABEL_Y - 0.15)
for cx, img, lab in [(lx0 + lw_ * 0.27, da3, "Geometry"), (lx0 + lw_ * 0.73, tmap, "Contact")]:
    image(img, cx, thumb_cy, tw_, th_)
    text(cx, LABEL_Y, lab, 9.5, INK, "bold")

# right column top: action output
text(rcx, TOP[1] - 0.16, "Dexterous action", 10.5, GREY, "bold")
text(rcx, (TOP[1] - 0.16 + LABEL_Y + 0.25) / 2, r"$\mathbfit{a}_{t:t+H}$", 15, BLUE)
tokens(rcx, LABEL_Y, [BLUE] * 4)

# VLM
mid = (MID[0] + MID[1]) / 2
arrow((lcx, TOP[0]), (lcx, MID[1]), DASH, 1.3, ls=(0, (3, 2)), ms=8)
text(lx1 - 0.14, TOP[0], "training only", 9, GREY, ha="right", style="italic",
     bbox=dict(boxstyle="square,pad=0.15", fc=PANEL_BG, ec="none"))
rbox(lx0, MID[0], lw_, MID[1] - MID[0], "white", PURPLE_M, lw=1.6, r=0.09, z=4)
tok_w, tok_h, ty = 0.42, 0.24, MID[1] - 0.22
slots = [lx0 + lw_ * f for f in (0.17, 0.5, 0.83)]
for cx, lab, active in zip(slots, ("1", r"\ell", "L"), (False, True, False)):
    rbox(cx - tok_w / 2, ty - tok_h / 2, tok_w, tok_h, PURPLE if active else "white",
         PURPLE if active else BORDER, lw=1.2, r=0.05, z=6)
    text(cx, ty, rf"$\mathbfit{{h}}_{{{lab}}}$", 11, "white" if active else "#5B6385")
for a, b in zip(slots, slots[1:]):
    text((a + b) / 2, ty, "···", 9, GREY, "bold")
text(lcx, MID[0] + 0.21, "VLM  ·  Qwen3-VL", 11.5, PURPLE, "bold")

# action expert
shadow(rx0, MID[0], rx1 - rx0, MID[1] - MID[0], r=0.09, z=3, strength=1.2)
rbox(rx0, MID[0], rx1 - rx0, MID[1] - MID[0], BLUE, r=0.09, z=4)
text(rcx, mid + 0.12, "Action Expert", 12, "white", "bold")
text(rcx, mid - 0.15, "flow-matching DiT", 9.5, "white")
arrow((lx1, mid), (rx0, mid), PURPLE, 1.6)
text((lx1 + rx0) / 2, mid + 0.15, "KV", 9, PURPLE, "bold")
arrow((rcx, MID[1]), (rcx, LABEL_Y - 0.12), BLUE, 1.5, ms=9)

# inputs (bottom-left) and tactile encoder (bottom-right) share one baseline
cap_y = BOT[0] + 0.1
icon_cy = (cap_y + 0.17 + BOT[1] - 0.18) / 2
in_l, in_r = lx0 + lw_ * 0.27, lx0 + lw_ * 0.73
stacked([tile(6, 2), tile(3, 2)], in_l, icon_cy, 0.6, 0.45, off=0.05)
text(in_l, cap_y, "Images", 9.5, INK, "bold")
tokens(in_r, icon_cy, ["o" + BORDER] * 3 + [BLUE_M])
text(in_r, cap_y, "Language", 9.5, INK, "bold")
for cx in (in_l, in_r):
    arrow((cx, BOT[1] - 0.12), (cx, MID[0]), PURPLE, 1.2, ms=8)

pill_h = 0.4
pill_y = icon_cy - pill_h / 2
shadow(rx0, pill_y, rx1 - rx0, pill_h, r=0.1, z=3, strength=1.4)
rbox(rx0, pill_y, rx1 - rx0, pill_h, PURPLE, r=0.1, z=4)
text(rcx, icon_cy, "Tactile Encoder", 11, "white", "bold")
tok_y = (pill_y + pill_h + MID[0]) / 2
tokens(rcx, tok_y, [PURPLE, PURPLE, PURPLE_M, PURPLE_M])
arrow((rcx, pill_y + pill_h), (rcx, tok_y - TOK / 2), PURPLE, 1.3, ms=7)
arrow((rcx, tok_y + TOK / 2), (rcx, MID[0]), PURPLE, 1.3, ms=7)
text(rcx, cap_y, "How contact evolves", 9.5, PURPLE, "bold")

# ================================================================ (c) results
panel(PC, WC, "(c) Results", note="success rate (%)")
x0, x1 = PC + PAD, PC + WC - PAD
gx = gy = 0.12
cell_w = (x1 - x0 - gx) / 2
cell_h = (CONTENT_Y1 - CONTENT_Y0 - gy) / 2
VMAX = 85.0
NAME_W, VAL_W, CELL_PAD = 0.56, 0.34, 0.1
ROW_PITCH, BAR_H = 0.29, 0.19

for idx, (title, rows) in enumerate(BENCH + [SCALING]):
    col, row = idx % 2, idx // 2
    cx = x0 + col * (cell_w + gx)
    cy = CONTENT_Y0 + (1 - row) * (cell_h + gy)
    scaling = title == SCALING[0]
    accent = PURPLE if scaling else BLUE
    rbox(cx, cy, cell_w, cell_h, "white", BORDER, lw=1.0, r=0.08, z=3)
    text(cx + CELL_PAD, cy + cell_h - 0.19, title, 10, PURPLE if scaling else INK, "bold",
         ha="left")

    bar_x0 = cx + CELL_PAD + NAME_W
    bar_span = cell_w - CELL_PAD - NAME_W - VAL_W
    body_top, body_bot = cy + cell_h - 0.36, cy + 0.08
    block = (len(rows) - 1) * ROW_PITCH
    first_y = (body_top + body_bot) / 2 + block / 2
    for j, (name, v) in enumerate(rows):
        y = first_y - j * ROW_PITCH
        main = j == 0
        c = [PURPLE, PURPLE_M, PURPLE_LL][j] if scaling else (BLUE if main else BORDER)
        L = max(bar_span * v / VMAX, 0.015)
        bg.add_patch(FancyBboxPatch((bar_x0, y - BAR_H / 2), L, BAR_H,
                                    boxstyle="round,pad=0,rounding_size=0.025",
                                    fc=c, ec="none", zorder=6))
        text(bar_x0 - 0.06, y, name, 9, INK if main else GREY,
             "bold" if main else "normal", ha="right")
        text(bar_x0 + L + 0.05, y, f"{v:.1f}", 9, accent if main else GREY,
             "bold" if main else "normal", ha="left")

# ---------------------------------------------------------------- flow chevrons
for xa in (PA + WA, PB + WB):
    cx, cy = xa + GAP / 2, (MID[0] + MID[1]) / 2
    bg.plot([cx - 0.045, cx + 0.045, cx - 0.045], [cy + 0.09, cy, cy - 0.09],
            color=PURPLE, lw=2.2, solid_capstyle="round", solid_joinstyle="round", zorder=20)

fig.savefig(OUT, bbox_inches="tight", pad_inches=0.02)
print("wrote", OUT)

